Self-Evolving Coding Agents: From Digital Programs to Physical-World Intelligence

Vision-language-action (VLA) and world-action (WAM) models map observations and instructions directly to robot actions. This directness ties a policy to training: minor layout or viewpoint changes cause failure, and instructions generalize poorly. The root cause lies in representation: task requirements, conditions, progress, and failure recovery are implicitly encoded in action sequences, making them difficult to inspect or revise. Digital coding agents offer a precedent: LLMs call tools, verify results, and revise from feedback as executable code. The same working pattern of explicit state, manageable execution, and revisable procedures underlies generalization and long-horizon execution in the physical world, letting physical experience return as reusable programs, memory, or evidence. We propose Physical Coding, representing task state and execution as code. Code as World records objects, relations, constraints, and progress; Code as Policy organizes planning, verification, recovery, and execution. We build HexaAnything, which calls perception, planning, and control tools, including VLA/WAM policies, and makes in-the-loop decisions from external feedback. Verified traces become data and memory, enabling evolution from tools and Harness to model weights, architectures, and ultimately hardware and task design. On RoboCasa365, HexaAnything improves Composite-Unseen and overall success over XR-1 VLA, and its Harness-trained HexaModel beats the base on every split, indicating code traces internalize physical execution. On PhyBench and a dual-arm AgileX robot, the agent autonomously completes physics experiments and most tabletop tasks, often faster than published results. We observe data, model, and tool self-evolution; future work targets weight internalization, autonomous redesign of architectures, languages, representations, and tasks, and deployment in manufacturing and science.

==> figures/src/build_diagrams.py <==
"""Figures 1, 3 and 5 of the report redrawn with paper-figures-skill, as editable PPTX files.

Run on the figure server:  ./render.sh   -> out/skill_fig{1,3,5}_*.{pptx,pdf,png}

The canvas is CW = 13.06 in wide and is printed at the report's \\textwidth (6.531 in), so SCALE = 2 as in
figlib and every font size below is the PRINTED size in pt. Every single-line label goes through fit()
first; an AssertionError means the layout must change, not the check.

Colour roles: blue = HexaAnything / execution, orange = evolution and improvement, green = verification,
gray = the world and neutral panels. Each figure gives its core element the strongest frame (10 pt title,
2.25 pt blue border) and keeps the surrounding panels light. Icons are drawn from editable shapes.
"""
from __future__ import annotations

import math
from pathlib import Path

from PIL import ImageFont
from pptx.dml.color import RGBColor
from pptx.enum.shapes import MSO_SHAPE

import figlib
from figlib import C, SCALE, Canvas, R, arrow, box, check_icon, chip, line, picture, polyline, text, text_w

# Face: Liberation Sans, metric-compatible with Arial, the face of the report's captions. figlib ships with
# Comic Sans MS; its line-model constants were re-measured for this face with measure_font.py (skill,
# pitfalls section 9: LINE_EM 1.20, DESC_EM 0.224, x-height 0.528, FIXED_DESC_EM 0.20) and are overridden
# here, so figlib.py stays an unchanged copy of the skill's file.
LIB = "/usr/share/fonts/truetype/liberation2/"
figlib.FONT = figlib.MPL_FAMILY = "Liberation Sans"
figlib.FONT_FILES = {False: LIB + "LiberationSans-Regular.ttf", True: LIB + "LiberationSans-Bold.ttf"}
figlib.LINE_EM, figlib.DESC_EM, figlib.FIXED_DESC_EM = 1.20, 0.224, 0.20
figlib.X_HEIGHT_EM, figlib.X_CENTRE_EM = 0.528, 0.264
figlib.ITALIC = True                      # the face has a real italic

HERE = Path(__file__).resolve().parent
ASSETS = HERE / "assets"
OUT = HERE / "out"

CW = 13.06                                # canvas width: 2 x \textwidth (472.03 pt = 6.531 in)
X0, XR = 0.10, CW - 0.10
F_CORE, F_PANEL, F_HEAD, F_BODY, F_NOTE = 10.0, 8.5, 8.0, 7.0, 6.5   # printed pt; nothing below 6.5
MONO = "Liberation Mono"
MONO_FILE = LIB + "LiberationMono-Regular.ttf"
SIM_TONE, REAL_TONE = (0.55, 1.05, 0.94), (0.80, 1.06, 0.97)       # skill: simulation / real photos
TRACK = RGBColor(0xF3, 0xCC, 0xA8)        # a tint of ORANGE for the evolution ring


# --------------------------------------------------------------------------- measuring
def tw(txt, size, bold=False):
    """Canvas width (in) of one line of text in the figure face."""
    return text_w(txt, size, bold) * SCALE


def tw_mono(txt, size):
    return ImageFont.truetype(MONO_FILE, 1000).getlength(txt) / 1000 * size / 72 * SCALE


def fit(txt, size, max_w, bold=False):
    w = tw(txt, size, bold)
    assert w <= max_w, f"{txt!r} is {w:.2f} in wide, the slot is {max_w:.2f} in"
    return w


# --------------------------------------------------------------------------- icons (editable shapes)
def ic_target(cv, x, y, s, col):
    for f, r in ((C.WHITE, 1.0), (C.WHITE, 0.62), (col, 0.26)):
        d = s * r
        box(cv, x + (s - d) / 2, y + (s - d) / 2, d, d, fill=f, line=col, lw=1.5, shape=MSO_SHAPE.OVAL)


def ic_camera(cv, x, y, s, col):
    box(cv, x + s * 0.30, y + s * 0.12, s * 0.34, s * 0.18, fill=col, line=None, radius=s * 0.04)
    box(cv, x, y + s * 0.24, s, s * 0.64, fill=col, line=None, radius=s * 0.12)
    d = s * 0.42
    box(cv, x + (s - d) / 2, y + s * 0.24 + (s * 0.64 - d) / 2, d, d, fill=C.WHITE, line=None, shape=MSO_SHAPE.OVAL)
    d2 = s * 0.20
    box(cv, x + (s - d2) / 2, y + s * 0.24 + (s * 0.64 - d2) / 2, d2, d2, fill=col, line=None, shape=MSO_SHAPE.OVAL)


def ic_arm(cv, x, y, s, col):
    box(cv, x + s * 0.12, y + s * 0.84, s * 0.52, s * 0.14, fill=col, line=None, radius=s * 0.03)
    polyline(cv, [(x + s * 0.38, y + s * 0.84), (x + s * 0.38, y + s * 0.42), (x + s * 0.84, y + s * 0.20)],
             color=col, lw=3.0, head=False)
    for jx, jy in ((0.38, 0.42), (0.84, 0.20)):
        d = s * 0.22
        box(cv, x + s * jx - d / 2, y + s * jy - d / 2, d, d, fill=C.WHITE, line=col, lw=1.5, shape=MSO_SHAPE.OVAL)


def ic_doc(cv, x, y, s, col):
    box(cv, x + s * 0.14, y, s * 0.72, s, fill=C.WHITE, line=col, lw=1.5, shape=MSO_SHAPE.FOLDED_CORNER)
    for k in range(3):
        yy = y + s * (0.30 + 0.20 * k)
        line(cv, x + s * 0.28, yy, x + s * (0.72 if k < 2 else 0.56), yy, color=col, lw=1.25)


def ic_code(cv, x, y, s, col):
    box(cv, x, y, s, s, fill=col, line=None, radius=s * 0.18, margin=0,
        paras=[[R("</>", b=True, c=C.WHITE, s=round(s * 72 / SCALE * 0.40, 1), f=MONO)]])


def ic_cube(cv, x, y, s, col, fill):
    b = box(cv, x, y, s, s, fill=fill, line=col, lw=1.5, shape=MSO_SHAPE.CUBE)
    b.adjustments[0] = 0.28
    return b


def ic_db(cv, x, y, s, col, fill):
    b = box(cv, x + s * 0.10, y, s * 0.80, s, fill=fill, line=col, lw=1.5, shape=MSO_SHAPE.CAN)
    b.adjustments[0] = 0.30
    return b


def ic_gear(cv, x, y, s, col):
    box(cv, x, y, s, s, fill=col, line=None, shape=MSO_SHAPE.GEAR_6)
    d = s * 0.36
    box(cv, x + (s - d) / 2, y + (s - d) / 2, d, d, fill=C.WHITE, line=None, shape=MSO_SHAPE.OVAL)


def ic_chip(cv, x, y, s, col):
    """A processor: the model."""
    for k in range(3):
        o = s * (0.30 + 0.20 * k)
        line(cv, x + o, y, x + o, y + s, color=col, lw=1.5)
        line(cv, x, y + o, x + s, y + o, color=col, lw=1.5)
    box(cv, x + s * 0.16, y + s * 0.16, s * 0.68, s * 0.68, fill=col, line=None, radius=s * 0.08)
    box(cv, x + s * 0.34, y + s * 0.34, s * 0.32, s * 0.32, fill=C.WHITE, line=None, radius=s * 0.04)


def ic_loop(cv, x, y, s, col):
    """A circular arrow: the cycle."""
    return box(cv, x, y, s, s, fill=col, line=None, shape=MSO_SHAPE.CIRCULAR_ARROW)


# --------------------------------------------------------------------------- parts
def panel(cv, x, y, w, h, title, color=C.INK, num=None, fill=C.PANEL, line_color=None, lw=1.5, core=False,
          icon=None):
    """Rounded panel with a title row; returns the y where content starts. core=True: the figure's focus."""
    size = F_CORE if core else F_PANEL
    box(cv, x, y, w, h, fill=fill, line=line_color, lw=lw, radius=0.12)
    tx, th = x + 0.14, 0.34
    if num is not None:
        d = 0.26
        box(cv, tx, y + 0.06 + (th - d) / 2, d, d, fill=color, line=None, shape=MSO_SHAPE.OVAL, margin=0,
            paras=[[R(str(num), b=True, c=C.WHITE, s=F_BODY)]])
        tx += d + 0.10
    if icon is not None:
        d = 0.28
        icon(cv, tx, y + 0.06 + (th - d) / 2, d)
        tx += d + 0.10
    fit(title, size, x + w - 0.14 - tx, bold=True)
    text(cv, tx, y + 0.06, x + w - 0.14 - tx, th, [[R(title, b=True, c=color, s=size)]], anchor="m")
    return y + (0.50 if core else 0.46)


def chip_col(cv, x, y, w, items, h=0.28, gap=0.06, fill=C.WHITE, color=C.INK, line_color=C.LINE, size=F_BODY,
             bold=False):
    """Vertical list of chips; returns the y below the last one."""
    for it in items:
        fit(it, size, w - 0.16, bold)             # skill rule: chip = text + 0.16 in
        chip(cv, x, y, w, h, it, fill=fill, color=color, line=line_color, size=size, bold=bold)
        y += h + gap
    return y - gap


def label(cv, x, y, w, txt, color=C.MUTED, size=F_NOTE, align="c", bold=False, h=0.22):
    fit(txt, size, w, bold)
    return text(cv, x, y, w, h, [[R(txt, c=color, s=size, b=bold)]], align=align, anchor="m")


def card(cv, x, y, w, h, head, lines, head_color=C.INK, line_color=C.LINE, lw=1.0, fill=C.WHITE, size=F_BODY,
         head_size=F_HEAD):
    """White card: bold heading over muted lines, centred."""
    fit(head, head_size, w - 0.16, bold=True)
    for t in lines:
        fit(t, size, w - 0.16)
    return box(cv, x, y, w, h, fill=fill, line=line_color, lw=lw, radius=0.08, para_space=1,
               paras=[[R(head, b=True, c=head_color, s=head_size)]] + [[R(t, c=C.MUTED, s=size)] for t in lines])


def photo(cv, name, x, y, w, h, tone, fx=0.5, fy=0.5):
    return picture(cv, str(ASSETS / f"{name}.png"), x, y, w, h, toned=tone, radius=0.06, fx=fx, fy=fy)


def photo_tag(cv, x, y, txt):
    """Skill: white 90 % chip in a clear corner of the photo, 6.5 pt bold."""
    w = tw(txt, F_NOTE, True) + 0.16
    chip(cv, x, y, w, 0.26, txt, fill=C.WHITE, color=C.INK, size=F_NOTE, alpha=90)
    return w


def band(cv, y, h, head, items, color, fill, arrow_color):
    """Full-width band: heading, then cards (optional icon, name, one muted line) joined by arrows."""
    box(cv, X0, y, XR - X0, h, fill=fill, line=None, radius=0.12)
    hw = fit(head, F_PANEL, 3.6, bold=True)
    text(cv, X0 + 0.16, y, hw + 0.06, h, [[R(head, b=True, c=color, s=F_PANEL)]], anchor="m")
    ch, isz = h - 0.16, 0.30
    ws = []
    for ic, name, desc in items:
        tw_ = max(tw(name, F_BODY + 0.5, True), tw(desc, F_NOTE))
        ws.append(tw_ + 0.30 + (isz + 0.10 if ic else 0))
    x0, x1 = X0 + 0.16 + hw + 0.50, XR - 0.14
    gap = (x1 - x0 - sum(ws)) / (len(items) - 1)
    assert 0.50 <= gap <= 1.60, f"band {head!r}: gap {gap:.2f} in"
    x = x0
    for k, ((ic, name, desc), w) in enumerate(zip(items, ws)):
        if k:
            arrow(cv, x - gap + 0.06, y + h / 2, x - 0.06, y + h / 2, color=arrow_color, lw=1.75)
        box(cv, x, y + 0.08, w, ch, fill=C.WHITE, line=arrow_color, lw=1.0, radius=0.08)
        tx = x + 0.14
        if ic:
            ic(cv, tx, y + (h - isz) / 2, isz)
            tx += isz + 0.10
        text(cv, tx, y + 0.08, x + w - tx - 0.08, ch,
             [[R(name, b=True, c=color, s=F_BODY + 0.5)], [R(desc, c=C.MUTED, s=F_NOTE)]], anchor="m")
        x += w + gap


def stage_row(cv, x0, x1, y, h, stages, size=F_BODY):
    """Observe -> ... -> Recover chips spread over [x0, x1]; Verify in green."""
    sw = [tw(s, size, True) + 0.30 for s in stages]
    sg = (x1 - x0 - sum(sw)) / (len(stages) - 1)
    assert sg >= 0.36, f"stages are too tight ({sg:.2f} in)"
    x = x0
    for k, (s, w) in enumerate(zip(stages, sw)):
        if k:
            arrow(cv, x - sg + 0.05, y + h / 2, x - 0.05, y + h / 2, color=C.BLUE, lw=1.5)
        col, fl = (C.GREEN, C.GREEN_L) if s == "Verify" else (C.BLUE, C.BLUE_L)
        chip(cv, x, y, w, h, s, fill=fl, color=col, line=col, size=size)
        x += w + sg


# --------------------------------------------------------------------------- Figure 1
def fig1():
    """Physical Coding agent. Core: the Physical Coding interface, where Code as World and Code as Policy improve
    each other, running on the HexaAnything Harness. Inputs on the left, the physical world on the right,
    persistent artifacts along the bottom."""
    wi, g1, wc, g2 = 2.20, 0.58, 6.96, 0.70
    ww = XR - X0 - wi - g1 - wc - g2
    xi, xc = X0, X0 + wi + g1
    xw = xc + wc + g2
    y0 = 0.06
    n_chip, ch, cg = 5, 0.28, 0.07
    card_h = 0.44 + n_chip * ch + (n_chip - 1) * cg + 0.14
    hI = 0.50 + card_h + 0.14
    yH, hH = y0 + hI + 0.56, 1.36
    yM = yH + hH                                          # bottom of the main row
    yB, hB = yM + 0.48, 0.66
    cv = Canvas(CW, round(yB + hB + 0.06, 2))

    # inputs: icon, name, one muted line
    top = panel(cv, xi, y0, wi, yM - y0, "Inputs")
    items = [(ic_target, "User goal", "the task in words"), (ic_camera, "Images and depth", "RGB-D cameras"),
             (ic_arm, "Proprioception", "joint and gripper state"), (ic_doc, "Tool outcomes", "results of earlier calls")]
    gap = 0.10
    h = (yM - 0.12 - top - (len(items) - 1) * gap) / len(items)
    isz = 0.34
    for k, (ic, head, desc) in enumerate(items):
        yy = top + k * (h + gap)
        box(cv, xi + 0.12, yy, wi - 0.24, h, fill=C.WHITE, line=C.LINE, lw=1.0, radius=0.08)
        ic(cv, xi + (wi - isz) / 2, yy + 0.12, isz, C.GRAY)
        fit(head, F_BODY + 0.5, wi - 0.40, bold=True)
        fit(desc, F_NOTE, wi - 0.40)
        text(cv, xi + 0.12, yy + 0.12 + isz + 0.04, wi - 0.24, h - isz - 0.20,
             [[R(head, b=True, s=F_BODY + 0.5)], [R(desc, c=C.MUTED, s=F_NOTE)]], align="c", anchor="t")

    # core: the Physical Coding interface
    top = panel(cv, xc, y0, wc, hI, "Physical Coding interface", color=C.BLUE, fill=C.BLUE_L, line_color=C.BLUE,
                lw=2.25, core=True)
    ix0, ix1 = xc + 0.16, xc + wc - 0.16
    gm = 1.34
    cwid = (ix1 - ix0 - gm) / 2
    centres = []
    for k, (head, ic, chips) in enumerate([
            ("Code as World", lambda cv_, x_, y_, s_: ic_cube(cv_, x_, y_, s_, C.BLUE, C.BLUE_L),
             ["Objects", "Relations", "Observations", "Constraints", "Progress predicates"]),
            ("Code as Policy", lambda cv_, x_, y_, s_: ic_code(cv_, x_, y_, s_, C.BLUE),
             ["Plan", "Tool calls", "Execute", "Verify", "Recover"])]):
        cx = ix0 + k * (cwid + gm)
        box(cv, cx, top, cwid, card_h, fill=C.WHITE, line=C.BLUE, lw=1.0, radius=0.09)
        hw = fit(head, F_PANEL + 0.5, cwid - 0.8, bold=True)
        isz = 0.30
        hx = cx + (cwid - (isz + 0.10 + hw)) / 2
        ic(cv, hx, top + 0.08, isz)
        text(cv, hx + isz + 0.10, top + 0.06, hw + 0.08, 0.34, [[R(head, b=True, s=F_PANEL + 0.5)]], anchor="m")
        chip_col(cv, cx + 0.16, top + 0.44, cwid - 0.32, chips, h=ch, gap=cg, fill=C.BLUE_L, color=C.BLUE,
                 line_color=None)
        centres.append(cx + cwid / 2)
    mx0, mx1 = ix0 + cwid + 0.08, ix0 + cwid + gm - 0.08
    ym = top + card_h / 2
    arrow(cv, mx0, ym - 0.22, mx1, ym - 0.22, color=C.ORANGE, lw=2.25)
    arrow(cv, mx1, ym + 0.22, mx0, ym + 0.22, color=C.ORANGE, lw=2.25)
    label(cv, mx0, ym - 0.12, mx1 - mx0, "improve", color=C.ORANGE, size=F_BODY, bold=True, h=0.24)

    # HexaAnything Harness: the execution loop and the callable tools
    box(cv, xc, yH, wc, hH, fill=C.WHITE, line=C.BLUE, lw=1.5, radius=0.12)
    ic_gear(cv, xc + 0.16, yH + 0.10, 0.28, C.BLUE)
    label(cv, xc + 0.54, yH + 0.07, 3.4, "HexaAnything Harness", color=C.BLUE, size=F_PANEL + 0.5, bold=True,
          align="l", h=0.34)
    sx0, sx1 = xc + 0.16, xc + wc - 0.16
    stage_row(cv, sx0, sx1, yH + 0.48, 0.34, ["Observe", "Plan", "Act", "Verify", "Recover"])
    yt = yH + 0.48 + 0.34 + 0.14
    head = "Tools"
    hw = fit(head, F_BODY, 1.2, bold=True) + 0.06
    label(cv, sx0, yt, hw, head, color=C.BLUE, size=F_BODY, bold=True, align="l", h=0.28)
    tools = ["Perception", "Planners", "Controllers", "VLA / WAM policies"]
    tws = [tw(t, F_NOTE) + 0.24 for t in tools]
    tg = (sx1 - (sx0 + hw + 0.12) - sum(tws)) / (len(tools) - 1)
    assert tg >= 0.12, f"tool chips are too tight ({tg:.2f} in)"
    x = sx0 + hw + 0.12
    for t, w in zip(tools, tws):
        chip(cv, x, yt, w, 0.28, t, fill=C.PANEL, color=C.INK, line=None, size=F_NOTE, bold=False)
        x += w + tg

    # the Harness improves both programs
    for cxm, t, side in ((centres[0], "improve world model", "l"), (centres[1], "improve policy", "r")):
        arrow(cv, cxm, yH - 0.03, cxm, y0 + hI + 0.03, color=C.ORANGE, lw=2.0)
        w = fit(t, F_BODY, 2.4) + 0.06
        label(cv, cxm - w - 0.08 if side == "l" else cxm + 0.08, y0 + hI + 0.16, w, t, color=C.ORANGE,
              size=F_BODY, align="r" if side == "l" else "l")

    # inputs -> interface, interface <-> world
    ya = y0 + hI / 2
    arrow(cv, xi + wi + 0.03, ya, xc - 0.03, ya, color=C.INK, lw=1.5)
    label(cv, xi + wi, ya - 0.27, g1, "task", color=C.INK)
    label(cv, xi + wi, ya + 0.05, g1, "obs.", color=C.INK)
    yu, yd = y0 + 0.95, y0 + hI - 0.75
    arrow(cv, xc + wc + 0.03, yu, xw - 0.03, yu, color=C.INK, lw=1.5)
    label(cv, xc + wc, yu - 0.27, g2, "actions", color=C.INK)
    arrow(cv, xw - 0.03, yd, xc + wc + 0.03, yd, color=C.INK, lw=1.5)
    label(cv, xc + wc, yd + 0.05, g2, "obs.,", color=C.INK)
    label(cv, xc + wc, yd + 0.23, g2, "state", color=C.INK)

    # physical world (simulation renders, simulation tone)
    top = panel(cv, xw, y0, ww, yM - y0, "Physical world")
    pg = 0.08
    ph = (yM - 0.12 - top - 2 * pg) / 3
    for k, name in enumerate(["f1_world_bimanual", "f1_world_tictactoe", "f1_world_kitchen"]):
        photo(cv, name, xw + 0.12, top + k * (ph + pg), ww - 0.24, ph, SIM_TONE)

    # execution leaves persistent artifacts
    xa = xc + wc / 2
    arrow(cv, xa, yM + 0.03, xa, yB - 0.03, color=C.ORANGE, lw=1.75)
    label(cv, xa + 0.10, yM + 0.12, 2.0, "admit verified runs", color=C.ORANGE, size=F_BODY, align="l", h=0.24)
    band(cv, yB, hB, "Persistent artifacts",
         [(None, "Verified traces", "accepted runs with evidence"),
          (None, "Memory entries", "reusable programs and facts"),
          (None, "Learning signals", "data for later updates")],
         color=C.ORANGE, fill=C.ORANGE_L, arrow_color=C.ORANGE)
    print(f"fig1: canvas {CW} x {cv.h} in")
    return cv


# --------------------------------------------------------------------------- Figure 3
def fig3():
    """Self-evolution as a ring: (1) execute -> (2) collect traces -> (3) verify and diagnose -> (4) evolve ->
    (5) improved agent -> (1), around a HexaAnything hub; the roadmap along the bottom."""
    wS, gS = 3.00, 0.46                                   # side panels of the top row, gaps
    w1 = XR - X0 - 2 * wS - 2 * gS
    x5, x1 = X0, X0 + wS + gS
    x2 = x1 + w1 + gS
    wB = (XR - X0 - gS) / 2                               # bottom row: two equal panels
    x4, x3 = X0, X0 + wB + gS
    y1, h1 = 0.06, 1.96
    gR = 0.90                                             # row gap: the hub sits here
    y2, h2 = y1 + h1 + gR, 2.08
    yR, hR = y2 + h2 + 0.18, 0.64
    cv = Canvas(CW, round(yR + hR + 0.06, 2))

    # the ring behind the panels: it shows through every gap
    cxL, cxR = x5 + wS / 2, x2 + wS / 2
    cyT, cyB = y1 + h1 / 2, y2 + h2 / 2
    box(cv, cxL, cyT, cxR - cxL, cyB - cyT, fill=None, line=TRACK, lw=7.0, radius=0.50)

    # (1) execute in the physical world: the kebab case of Section 6
    top = panel(cv, x1, y1, w1, h1, "Execute in the physical world", color=C.BLUE, num=1)
    bh = y1 + h1 - 0.12 - top
    pw = bh * 1.50
    code = ["# task: LoadKebabSandwich", "# Code as World", "k_in = inside(kebab, oven)",
            "b_in = inside(bread, oven)", "# Code as Policy", "if k_in and b_in: close(door)"]
    cx_ = x1 + 0.14
    cw_ = x1 + w1 - 0.14 - pw - 0.12 - cx_
    for t in code:
        assert tw_mono(t, F_NOTE) <= cw_ - 0.24, f"code line {t!r} overflows"
    box(cv, cx_, top, cw_, bh, fill=C.WHITE, line=C.LINE, lw=1.0, radius=0.08)
    text(cv, cx_ + 0.14, top + 0.06, cw_ - 0.24, bh - 0.12,
         [[R(t, s=F_NOTE, f=MONO, c=C.MUTED if t.startswith("#") else C.INK, b=t.startswith("if"))] for t in code],
         anchor="m")
    px = x1 + w1 - 0.14 - pw
    photo(cv, "f3_kebab_ghost", px, top, pw, bh, False, fy=0.62)
    photo_tag(cv, px + 0.08, top + 0.08, "bread: plate to oven")

    # (2) collect executable traces
    top = panel(cv, x2, y1, wS, h1, "Collect traces", color=C.BLUE, num=2)
    chip_col(cv, x2 + 0.14, top, wS - 0.28, ["Observations", "World and policy code", "Outcomes",
                                             "Verifier evidence"], h=0.29, gap=0.07, fill=C.WHITE, color=C.INK,
             line_color=C.LINE)

    # (3) verify and diagnose
    top = panel(cv, x3, y2, wB, h2, "Verify and diagnose", color=C.GREEN, num=3)
    half = (wB - 0.28 - 0.16) / 2
    label(cv, x3 + 0.14, top - 0.04, half, "Checks", color=C.GREEN, size=F_BODY, bold=True, align="l")
    chip_col(cv, x3 + 0.14, top + 0.22, half, ["Task completion", "Safety and constraints", "Regression",
                                               "Failure diagnosis"], h=0.28, gap=0.06, fill=C.GREEN_L,
             color=C.GREEN, line_color=None, size=F_BODY)
    fx = x3 + 0.14 + half + 0.16
    label(cv, fx, top - 0.04, half, "Failure source", color=C.INK, size=F_BODY, bold=True, align="l")
    chip_col(cv, fx, top + 0.22, half, ["Model?", "Harness?", "Data and environment?", "Embodiment?"],
             h=0.28, gap=0.06, fill=C.WHITE, color=C.INK, line_color=C.LINE, size=F_BODY, bold=False)

    # (4) evolve with verification
    top = panel(cv, x4, y2, wB, h2, "Evolve with verification", color=C.ORANGE, num=4)
    targets = [("Harness", ["tools, workflow, memory", "verifier and recovery"]),
               ("Model", ["training, tool use", "state understanding"]),
               ("Data and environment", ["new tasks, richer traces", "new evaluations"]),
               ("Embodiment", ["sensors, robots, compute", "real-world deployment"])]
    gw, gh = (wB - 0.28 - 0.12) / 2, (y2 + h2 - 0.12 - top - 0.10) / 2
    for k, (head, lines) in enumerate(targets):
        r, c = divmod(k, 2)
        card(cv, x4 + 0.14 + c * (gw + 0.12), top + r * (gh + 0.10), gw, gh, head, lines, head_color=C.ORANGE,
             line_color=C.ORANGE, size=F_NOTE, head_size=F_BODY + 0.5)

    # (5) improved agent
    top = panel(cv, x5, y1, wS, h1, "Improved agent", color=C.BLUE, num=5)
    gains = ["higher task success", "richer world understanding", "more robust tool use",
             "better planning, recovery", "accumulated experience"]
    rp = (y1 + h1 - 0.12 - top) / len(gains)
    for k, t in enumerate(gains):
        yy = top + k * rp
        check_icon(cv, x5 + 0.18, yy + rp / 2 - 0.08, 0.16, color=C.GREEN, lw=2.0)
        label(cv, x5 + 0.44, yy, wS - 0.56, t, color=C.INK, size=F_BODY, align="l", h=rp)

    # ring arrows in the gaps, clockwise
    ya = cyT
    arrow(cv, x5 + wS + 0.05, ya, x1 - 0.05, ya, color=C.ORANGE, lw=2.0)          # 5 -> 1
    arrow(cv, x1 + w1 + 0.05, ya, x2 - 0.05, ya, color=C.ORANGE, lw=2.0)          # 1 -> 2
    arrow(cv, cxR, y1 + h1 + 0.05, cxR, y2 - 0.05, color=C.ORANGE, lw=2.0)        # 2 -> 3
    arrow(cv, x3 - 0.05, cyB, x4 + wB + 0.05, cyB, color=C.ORANGE, lw=2.0)        # 3 -> 4
    arrow(cv, cxL, y2 - 0.05, cxL, y1 + h1 + 0.05, color=C.ORANGE, lw=2.0)        # 4 -> 5
    ymid = y1 + h1 + gR / 2
    label(cv, cxL + 0.12, ymid - 0.12, 2.3, "verified revision", color=C.ORANGE, size=F_BODY, align="l", h=0.24)
    label(cv, cxR - 0.12 - 2.3, ymid - 0.12, 2.3, "traces and evidence", color=C.ORANGE, size=F_BODY, align="r",
          h=0.24)

    # hub
    hw, hh = 3.80, 0.62
    hx, hy = CW / 2 - hw / 2, ymid - hh / 2
    box(cv, hx, hy, hw, hh, fill=C.WHITE, line=C.BLUE, lw=2.25, radius=0.31)
    isz = 0.40
    ic_loop(cv, hx + 0.20, hy + (hh - isz) / 2, isz, C.ORANGE)
    t1, t2 = "HexaAnything", "self-evolving physical coding agent"
    fit(t1, F_CORE, hw - 0.9, bold=True)
    fit(t2, F_NOTE, hw - 0.9)
    text(cv, hx + 0.20 + isz + 0.12, hy, hw - isz - 0.46, hh,
         [[R(t1, b=True, c=C.BLUE, s=F_CORE)], [R(t2, c=C.MUTED, s=F_NOTE)]], anchor="m")

    # long-term roadmap
    box(cv, X0, yR, XR - X0, hR, fill=C.PANEL, line=None, radius=0.12)
    head = "Long-term roadmap"
    hw_ = fit(head, F_PANEL, 3.0, bold=True)
    text(cv, X0 + 0.16, yR, hw_ + 0.06, hR, [[R(head, b=True, s=F_PANEL)]], anchor="m")
    stages = [("Stage 1", "Harness bootstrap"), ("Stage 2", "Model–Harness co-evolution"),
              ("Stage 3", "Physical feedback and deployment")]
    x0s, x1s = X0 + 0.16 + hw_ + 0.50, XR - 0.14
    ws = [max(tw(a, F_BODY, True), tw(b, F_NOTE)) + 0.32 for a, b in stages]
    sg = (x1s - x0s - sum(ws)) / 2
    assert sg >= 0.40, f"roadmap stages too tight ({sg:.2f})"
    x = x0s
    for k, ((a, b), w) in enumerate(zip(stages, ws)):
        if k:
            arrow(cv, x - sg + 0.06, yR + hR / 2, x - 0.06, yR + hR / 2, color=C.GRAY, lw=1.5)
        box(cv, x, yR + 0.09, w, hR - 0.18, fill=C.WHITE, line=C.LINE, lw=1.0, radius=0.07, margin=0.02,
            paras=[[R(a, b=True, c=C.INK, s=F_BODY)], [R(b, c=C.MUTED, s=F_NOTE)]])
        x += w + sg
    print(f"fig3: canvas {CW} x {cv.h} in")
    return cv


# --------------------------------------------------------------------------- Figure 5
def fig5():
    """HexaAnything architecture. Core: the Harness execution loop. Task input and model on the left, the
    environment on the right, verified execution products along the bottom improving all three."""
    wl, g1, wh, g2 = 3.30, 0.60, 5.60, 0.72
    we = XR - X0 - wl - g1 - wh - g2
    xl, xh = X0, X0 + wl + g1
    xe = xh + wh + g2
    y0 = 0.06
    hT, gT, hM = 1.20, 0.46, 1.74
    yM = y0 + hT + gT                                     # model panel top
    yb = yM + hM                                          # bottom of the main row
    yP, hP = yb + 0.62, 0.66
    cv = Canvas(CW, round(yP + hP + 0.06, 2))

    # task input -> model
    top = panel(cv, xl, y0, wl, hT, "Task input", icon=lambda cv_, x_, y_, s_: ic_target(cv_, x_, y_, s_, C.GRAY))
    cw2 = (wl - 0.28 - 0.10) / 2
    for k, it in enumerate(["Goal", "Context", "Constraints", "Resources"]):
        r, c = divmod(k, 2)
        fit(it, F_BODY, cw2 - 0.16)
        chip(cv, xl + 0.14 + c * (cw2 + 0.10), top + r * 0.36, cw2, 0.28, it, fill=C.WHITE, color=C.INK,
             line=C.LINE, size=F_BODY, bold=False)
    arrow(cv, xl + wl / 2, y0 + hT + 0.03, xl + wl / 2, yM - 0.03, color=C.INK, lw=1.5)
    label(cv, xl + wl / 2 + 0.10, y0 + hT + 0.11, 2.0, "task specification", color=C.INK, align="l")
    top = panel(cv, xl, yM, wl, hM, "Model", color=C.BLUE, fill=C.BLUE_L,
                icon=lambda cv_, x_, y_, s_: ic_chip(cv_, x_, y_, s_, C.BLUE))
    label(cv, xl + 0.14, top - 0.06, wl - 0.28, "an LLM for the physical world", color=C.MUTED, size=F_BODY,
          align="l")
    top += 0.24
    mw = (wl - 0.28 - 0.10) / 2
    for k, it in enumerate(["World code", "Policy code", "Planning", "Diagnosis"]):
        r, c = divmod(k, 2)
        fit(it, F_BODY, mw - 0.16, bold=True)
        chip(cv, xl + 0.14 + c * (mw + 0.10), top + r * 0.48, mw, 0.38, it, fill=C.WHITE, color=C.BLUE,
             line=C.BLUE, size=F_BODY)

    # core: the Harness execution loop
    top = panel(cv, xh, y0, wh, yb - y0, "HexaAnything Harness", color=C.BLUE, fill=C.WHITE, line_color=C.BLUE,
                lw=2.25, core=True)
    parts = ["State and memory", "Workflow", "Tools", "Verifier"]
    pws = [tw(t, F_BODY) + 0.28 for t in parts]
    px0, px1 = xh + 0.16, xh + wh - 0.16
    pg_ = (px1 - px0 - sum(pws)) / (len(parts) - 1)
    assert pg_ >= 0.10, f"Harness parts are too tight ({pg_:.2f})"
    yparts = yb - 0.14 - 0.30
    x = px0
    for t, w in zip(parts, pws):
        chip(cv, x, yparts, w, 0.30, t, fill=C.PANEL, color=C.INK, line=None, size=F_BODY, bold=False)
        x += w + pg_
    cx, cy = xh + wh / 2, (top + yparts) / 2
    names = ["Observe", "Plan", "Act", "Verify", "Recover"]
    nw, nh = 1.08, 0.38
    rx, ry = 1.62, (yparts - top) / 2 - nh / 2 - 0.08
    pts = []
    for k, nm in enumerate(names):
        a = -math.pi / 2 + 2 * math.pi * k / len(names)
        px, py = cx + rx * math.cos(a), cy + ry * math.sin(a)
        pts.append((px, py))
        col, fl = (C.GREEN, C.GREEN_L) if nm == "Verify" else (C.BLUE, C.BLUE_L)
        fit(nm, F_BODY + 0.5, nw - 0.16, bold=True)
        chip(cv, px - nw / 2, py - nh / 2, nw, nh, nm, fill=fl, color=col, line=col, size=F_BODY + 0.5)
    for k in range(len(pts)):
        (ax_, ay_), (bx_, by_) = pts[k], pts[(k + 1) % len(pts)]
        dx, dy = bx_ - ax_, by_ - ay_
        d = math.hypot(dx, dy)
        ux, uy = dx / d, dy / d
        t = min(nw / 2 / abs(ux) if ux else 9, nh / 2 / abs(uy) if uy else 9) + 0.06
        arrow(cv, ax_ + ux * t, ay_ + uy * t, bx_ - ux * t, by_ - uy * t, color=C.BLUE, lw=1.75)
    gs = 0.46
    ic_gear(cv, cx - gs / 2, cy - gs / 2 - 0.12, gs, C.BLUE)
    label(cv, cx - 0.9, cy + 0.16, 1.8, "execution loop", color=C.MUTED, size=F_BODY, h=0.24)

    # model -> Harness, Harness <-> environment
    ymh = yM + hM / 2
    arrow(cv, xl + wl + 0.03, ymh, xh - 0.03, ymh, color=C.INK, lw=1.5)
    label(cv, xl + wl, ymh - 0.27, g1, "code", color=C.INK)
    yu, yd = y0 + 0.95, yb - 0.95
    arrow(cv, xh + wh + 0.03, yu, xe - 0.03, yu, color=C.INK, lw=1.5)
    label(cv, xh + wh, yu - 0.27, g2, "actions", color=C.INK)
    arrow(cv, xe - 0.03, yd, xh + wh + 0.03, yd, color=C.INK, lw=1.5)
    label(cv, xh + wh, yd + 0.05, g2, "obs.,", color=C.INK)
    label(cv, xh + wh, yd + 0.23, g2, "tool out", color=C.INK)

    # environment
    top = panel(cv, xe, y0, we, yb - y0, "Environment")
    pg = 0.08
    ph = (yb - 0.12 - top - pg) / 2
    for k, (name, cap, tone) in enumerate([("f5_env_sim", "Simulation", SIM_TONE),
                                           ("f5_env_real", "Physical world", REAL_TONE)]):
        yy = top + k * (ph + pg)
        photo(cv, name, xe + 0.12, yy, we - 0.24, ph, tone)
        photo_tag(cv, xe + 0.20, yy + 0.08, cap)

    # verified execution products and what they improve
    band(cv, yP, hP, "Verified execution products",
         [(lambda cv_, x_, y_, s_: ic_doc(cv_, x_, y_, s_, C.ORANGE), "Traces", "observations, code, outcomes"),
          (lambda cv_, x_, y_, s_: ic_db(cv_, x_, y_, s_, C.ORANGE, C.ORANGE_L), "Training data", "for the model"),
          (lambda cv_, x_, y_, s_: ic_code(cv_, x_, y_, s_, C.ORANGE), "Harness revisions", "tools, workflow, verifier")],
         color=C.ORANGE, fill=C.ORANGE_L, arrow_color=C.ORANGE)
    for (xa, t, side) in ((xl + 0.60, "improve model", "l"), (xh + wh / 2, "improve Harness", "l"),
                          (xe + we / 2, "improve environment", "r")):
        arrow(cv, xa, yP - 0.03, xa, yb + 0.03, color=C.ORANGE, lw=1.75)
        w = fit(t, F_BODY, 2.4) + 0.06
        label(cv, xa + 0.08 if side == "l" else xa - 0.08 - w, yb + 0.19, w, t, color=C.ORANGE, size=F_BODY,
              align="l" if side == "l" else "r", h=0.24)
    print(f"fig5: canvas {CW} x {cv.h} in")
    return cv


def main():
    OUT.mkdir(exist_ok=True)
    fig1().save(OUT / "skill_fig1_physical_coding.pptx")
    fig3().save(OUT / "skill_fig3_self_evolution.pptx")
    fig5().save(OUT / "skill_fig5_hexaanything.pptx")
    print("wrote", sorted(p.name for p in OUT.glob("skill_*.pptx")))


if __name__ == "__main__":
    main()


==> figures/src/figlib.py <==
"""Thin drawing layer over python-pptx: inch coordinates, fixed palette, editable shapes.

Every helper returns the python-pptx shape it created so callers can tweak it.
"""
from __future__ import annotations

from lxml import etree
from pathlib import Path

from PIL import Image, ImageEnhance
from pptx import Presentation
from pptx.dml.color import RGBColor
from pptx.enum.dml import MSO_LINE
from pptx.enum.shapes import MSO_CONNECTOR, MSO_SHAPE
from pptx.enum.text import MSO_ANCHOR, MSO_AUTO_SIZE, PP_ALIGN
from pptx.oxml.ns import qn
from pptx.util import Inches, Pt

FONT = "Comic Sans MS"                            # face name written into the PPTX; LibreOffice renders it

# The files that face is rendered with (fontconfig finds them in ~/.fonts on the figure server),
# keyed by bold. The builders measure text with them, and the matplotlib figures (3, generalization)
# register them under MPL_FAMILY so all figures share one face.
MPL_FAMILY = FONT
FONT_FILES = {False: str(Path.home() / ".fonts" / "Comic Sans MS.ttf"),
              True: str(Path.home() / ".fonts" / "Comic Sans MS Bold.ttf")}
# Comic Sans MS has no arrow glyph (U+2192): runs made of symbols it lacks name this face instead
# (R(..., f=SYMBOL_FONT)), or LibreOffice falls back to Z003, a chancery face.
SYMBOL_FONT = "Liberation Sans"
SYMBOL_FILE = "/usr/share/fonts/truetype/liberation2/LiberationSans-Regular.ttf"
# LibreOffice's line model (measured on Comic Sans MS and Liberation Sans): a paragraph at proportional
# spacing k is LINE_EM * k em tall with its baseline DESC_EM em above the bottom; a line of exact height
# has its baseline FIXED_DESC_EM times the largest run size (unshrunk, see ESC_PROP) above its bottom.
# That is why arrow_glyph() draws the arrow in a box of its own: a run large enough to print as tall as
# an x would lift the baseline of the whole line.
FIXED_DESC_EM = 0.20
X_HEIGHT_EM, X_CENTRE_EM = 0.52, 0.26            # a Comic Sans MS "x": top and centre above the baseline
ARROW_H_EM, ARROW_C_EM, ARROW_ADV_EM = 0.234, 0.166, 1.0   # the Liberation Sans arrow: ink height, centre, advance
ARROW_LIFT_EM = 0.02   # measured at 300 dpi: the model above lands the arrow 2-3 px low; lifted by this much of its size


def text_w(txt, pt, bold=False, symbol=False):
    """Printed width (in) of one line of text at pt, measured with the file it is rendered with."""
    from PIL import ImageFont

    return ImageFont.truetype(SYMBOL_FILE if symbol else FONT_FILES[bool(bold)], 1000).getlength(txt) / 1000 * pt / 72

# The canvas is drawn at SCALE x the size it is printed at (11in canvas ->
# 5.5in \textwidth). Callers give every font size in PRINTED points; this is the
# single place that converts them, so the figure can never drift out of scale with
# the body text again.
SCALE = 2.0

# Line pitch. LibreOffice lays every paragraph out at LINE_EM em per line (measured: the same
# 1.20 em for Comic Sans MS and for Liberation Sans) with the baseline DESC_EM em above the
# bottom of the line (Comic Sans MS: 0.16; Liberation Sans was 0.205). Paragraphs without an
# explicit spacing are set at LINE_SPACING of that pitch: Comic Sans has a 0.80 em cap height,
# so 0.92 still keeps the ascenders clear of the descenders above them.
LINE_EM, DESC_EM = 1.20, 0.16
LINE_SPACING = 0.92
ITALIC = False   # Comic Sans MS has no italic face: LibreOffice would substitute Z003 (a chancery face)

# Sub/superscripts. LibreOffice, which renders the published PDF, draws any run with
# a baseline shift at a fixed ESC_PROP of its font size (DFLT_ESC_PROP) and sizes the
# line from the unshrunk font. A script run is therefore written at size / ESC_PROP so
# it prints at the requested size, and its paragraph gets an exact line height that
# restores the normal baseline.
ESC_PROP = 0.58
SCRIPT_RATIO, MIN_PT = 0.80, 6.5     # default script size: 80% of the text, never below 6.5pt
SUB_DROP, SUP_RISE = 0.20, 0.35      # baseline shift, as a fraction of the printed script size


class C:
    """Palette: blue = agent/URAI/execution, orange = evolution, gray = world."""

    INK = RGBColor(0x1F, 0x29, 0x33)
    MUTED = RGBColor(0x5B, 0x6B, 0x7A)
    LINE = RGBColor(0xC9, 0xD2, 0xDC)
    PANEL = RGBColor(0xF4, 0xF6, 0xF9)
    WHITE = RGBColor(0xFF, 0xFF, 0xFF)
    BLUE = RGBColor(0x2C, 0x5A, 0xA0)
    BLUE_L = RGBColor(0xE6, 0xEE, 0xF9)
    ORANGE = RGBColor(0xD2, 0x6E, 0x1F)
    ORANGE_L = RGBColor(0xFD, 0xEE, 0xE0)
    GREEN = RGBColor(0x2E, 0x8B, 0x57)
    GREEN_L = RGBColor(0xE3, 0xF4, 0xE9)
    GRAY = RGBColor(0x6B, 0x72, 0x80)
    GRAY_L = RGBColor(0xEC, 0xEF, 0xF3)


DASH = MSO_LINE.DASH
DOT = MSO_LINE.ROUND_DOT
_ALIGN = {"l": PP_ALIGN.LEFT, "c": PP_ALIGN.CENTER, "r": PP_ALIGN.RIGHT}
_ANCHOR = {"t": MSO_ANCHOR.TOP, "m": MSO_ANCHOR.MIDDLE, "b": MSO_ANCHOR.BOTTOM}


def R(txt, b=False, c=None, s=None, i=False, sub=False, sup=False, f=None):
    """A text run: (text, formatting overrides); f names another face for the run (see SYMBOL_FONT)."""
    return (txt, {"b": b, "c": c, "s": s, "i": i, "sub": sub, "sup": sup, "f": f})


def _norm_paras(paras):
    if isinstance(paras, (str, tuple)):
        paras = [paras]
    out = []
    for p in paras:
        if isinstance(p, str):
            out.append([R(p)])
        elif isinstance(p, tuple):
            out.append([p])
        else:
            out.append([R(r) if isinstance(r, str) else r for r in p])
    return out


def _text_pt(runs, size):
    """Printed size of a paragraph's ordinary (non-script) text."""
    return max([o["s"] or size for _, o in runs if not (o["sub"] or o["sup"])] or [size])


def _script_pt(o, base):
    """Printed size of a sub/superscript run next to text of size `base`."""
    return o["s"] or max(MIN_PT, SCRIPT_RATIO * base)


def _script_line_pt(runs, base):
    """Exact line height (printed pt) for a paragraph with script runs: the natural
    pitch of its text plus whatever a subscript adds below the baseline."""
    desc = DESC_EM * base
    for _, o in runs:
        if o["sub"]:
            desc = max(desc, (DESC_EM + SUB_DROP) * _script_pt(o, base))
    return LINE_SPACING * LINE_EM * base + desc - DESC_EM * base


def line_h(pt, k=LINE_SPACING):
    """Height (printed pt) of a paragraph line of pt-size text at proportional spacing k."""
    return LINE_EM * k * pt


def line_baseline(pt, k=LINE_SPACING):
    """Baseline of such a line, printed pt below its top."""
    return LINE_EM * k * pt - DESC_EM * pt


def xcentre_in_box(y, h, runs, size):
    """Canvas y of the x-height centre of a one-paragraph text box (y, h; anchor "m", no margins) holding
    `runs` of size-pt text, laid out as _fill_tf does: exact line height when script runs are present."""
    base = _text_pt(runs, size)
    if any(o["sub"] or o["sup"] for _, o in runs):
        lh = _script_line_pt(runs, base)
        biggest = max([_script_pt(o, base) / ESC_PROP for _, o in runs if o["sub"] or o["sup"]] + [base])
        bl = lh - FIXED_DESC_EM * biggest
    else:
        lh, bl = line_h(base), line_baseline(base)
    top = y + (h - lh * SCALE / 72) / 2
    return top + (bl - X_CENTRE_EM * base) * SCALE / 72


def _fill_tf(tf, paras, size, color, bold, align, spacing, para_space):
    tf.word_wrap = True
    tf.auto_size = MSO_AUTO_SIZE.NONE
    for k, runs in enumerate(_norm_paras(paras)):
        p = tf.paragraphs[0] if k == 0 else tf.add_paragraph()
        p.alignment = _ALIGN[align]
        base = _text_pt(runs, size)
        if spacing:
            p.line_spacing = spacing
        elif any(o["sub"] or o["sup"] for _, o in runs):
            p.line_spacing = Pt(_script_line_pt(runs, base) * SCALE)
        else:
            p.line_spacing = LINE_SPACING
        p.space_before = Pt(para_space if k else 0)
        p.space_after = Pt(0)
        for txt, o in runs:
            r = p.add_run()
            r.text = txt
            f = r.font
            f.name = o["f"] or FONT
            script = o["sub"] or o["sup"]
            f.size = Pt((_script_pt(o, base) / ESC_PROP if script else o["s"] or size) * SCALE)
            f.bold = bool(o["b"] or bold)
            f.italic = bool(o["i"]) and ITALIC
            f.color.rgb = o["c"] or color
            if script:
                shift = -SUB_DROP if o["sub"] else SUP_RISE
                r._r.get_or_add_rPr().set("baseline", str(round(shift * ESC_PROP * 100000)))


def _strip_style(shape):
    """Drop the theme style reference so no theme shadow/fill leaks in."""
    st = shape._element.find(qn("p:style"))
    if st is not None:
        shape._element.remove(st)


def _line_ends(line, head, tail):
    ln = line._get_or_add_ln()
    for tag, on in (("a:headEnd", tail), ("a:tailEnd", head)):
        if on:
            e = etree.SubElement(ln, qn(tag))
            e.set("type", "triangle")
            e.set("w", "lg")
            e.set("len", "lg")


def set_alpha(shape, pct):
    """Fill transparency: pct = opacity in percent."""
    clr = shape._element.spPr.find(qn("a:solidFill")).find(qn("a:srgbClr"))
    a = etree.SubElement(clr, qn("a:alpha"))
    a.set("val", str(int(pct * 1000)))


class Canvas:
    def __init__(self, w, h):
        self.prs = Presentation()
        self.prs.slide_width = Inches(w)
        self.prs.slide_height = Inches(h)
        self.slide = self.prs.slides.add_slide(self.prs.slide_layouts[6])
        self.w, self.h = w, h

    def save(self, path):
        self.prs.save(path)


def box(cv, x, y, w, h, fill=C.WHITE, line=C.LINE, lw=1.0, radius=0.08, dash=None,
        shape=MSO_SHAPE.ROUNDED_RECTANGLE, paras=None, size=8, color=C.INK, bold=False,
        align="c", anchor="m", margin=0.06, spacing=None, para_space=0, name=None):
    s = cv.slide.shapes.add_shape(shape, Inches(x), Inches(y), Inches(w), Inches(h))
    _strip_style(s)
    if shape == MSO_SHAPE.ROUNDED_RECTANGLE and radius is not None:
        s.adjustments[0] = max(0.0, min(0.5, radius / min(w, h)))
    if fill is None:
        s.fill.background()
    else:
        s.fill.solid()
        s.fill.fore_color.rgb = fill
    if line is None:
        s.line.fill.background()
    else:
        s.line.color.rgb = line
        s.line.width = Pt(lw)
        if dash:
            s.line.dash_style = dash
    tf = s.text_frame
    tf.margin_left = tf.margin_right = Inches(margin)
    tf.margin_top = tf.margin_bottom = Inches(0.02)
    tf.vertical_anchor = _ANCHOR[anchor]
    if paras is not None:
        _fill_tf(tf, paras, size, color, bold, align, spacing, para_space)
    if name:
        s.name = name
    return s


def text(cv, x, y, w, h, paras, size=8, color=C.INK, bold=False, align="l", anchor="t",
         margin=0.0, spacing=None, para_space=0, name=None):
    tb = cv.slide.shapes.add_textbox(Inches(x), Inches(y), Inches(w), Inches(h))
    tf = tb.text_frame
    tf.margin_left = tf.margin_right = Inches(margin)
    tf.margin_top = tf.margin_bottom = Inches(0)
    tf.vertical_anchor = _ANCHOR[anchor]
    _fill_tf(tf, paras, size, color, bold, align, spacing, para_space)
    if name:
        tb.name = name
    return tb


def arrow_glyph(cv, x, w, yc, size, color=C.INK, name=None):
    """A '→' (Comic Sans has none) from SYMBOL_FONT in a box of its own, centred on (x + w / 2, yc) and
    as tall as an x of size-pt text; the text should leave a gap w >= ARROW_ADV_EM * that size."""
    s = X_HEIGHT_EM / ARROW_H_EM * size                    # printed pt of the arrow run
    lh = LINE_EM * s                                       # exact line height: baseline (LINE_EM - FIXED_DESC_EM) s down
    bw = ARROW_ADV_EM * s * SCALE / 72
    top = yc - (LINE_EM - FIXED_DESC_EM - ARROW_C_EM + ARROW_LIFT_EM) * s * SCALE / 72
    return text(cv, x + (w - bw) / 2, top, bw + 0.05, lh * SCALE / 72 + 0.05,
                [[R("→", s=s, c=color, f=SYMBOL_FONT)]], spacing=Pt(lh * SCALE), name=name)


def chip(cv, x, y, w, h, txt, fill=C.BLUE_L, color=C.BLUE, line=None, size=7, bold=True,
         alpha=None, radius=0.06, dash=None):
    s = box(cv, x, y, w, h, fill=fill, line=line, lw=1.0, radius=radius, dash=dash, paras=txt,
            size=size, color=color, bold=bold, margin=0.04)
    if alpha is not None:
        set_alpha(s, alpha)
    return s


def line(cv, x1, y1, x2, y2, color=C.BLUE, lw=1.5, dash=None, head=False, tail=False, name=None):
    c = cv.slide.shapes.add_connector(MSO_CONNECTOR.STRAIGHT, Inches(x1), Inches(y1),
                                      Inches(x2), Inches(y2))
    _strip_style(c)
    c.line.color.rgb = color
    c.line.width = Pt(lw)
    if dash:
        c.line.dash_style = dash
    _line_ends(c.line, head, tail)
    if name:
        c.name = name
    return c


def arrow(cv, x1, y1, x2, y2, color=C.BLUE, lw=1.5, dash=None, name=None):
    return line(cv, x1, y1, x2, y2, color=color, lw=lw, dash=dash, head=True, name=name)


def polyline(cv, pts, color=C.BLUE, lw=1.5, dash=None, head=True, name=None):
    """Open polyline (elbow route) with an optional arrowhead at the last point."""
    ff = cv.slide.shapes.build_freeform(Inches(pts[0][0]), Inches(pts[0][1]), scale=1.0)
    ff.add_line_segments([(Inches(x), Inches(y)) for x, y in pts[1:]], close=False)
    s = ff.convert_to_shape()
    _strip_style(s)
    s.fill.background()
    s.line.color.rgb = color
    s.line.width = Pt(lw)
    if dash:
        s.line.dash_style = dash
    _line_ends(s.line, head, False)
    if name:
        s.name = name
    return s


def tone(path, sat=0.62, bright=1.12, contrast=0.94):
    """Desaturate/lighten a photo so it stops fighting the palette. Cached on disk."""
    src = Path(path)
    out = src.parent / "_toned" / f"{src.stem}_s{sat}_b{bright}_c{contrast}.png"
    if not out.exists() or out.stat().st_mtime < src.stat().st_mtime:  # regenerate when the source photo changes
        out.parent.mkdir(exist_ok=True)
        im = Image.open(src).convert("RGB")
        im = ImageEnhance.Color(im).enhance(sat)
        im = ImageEnhance.Brightness(im).enhance(bright)
        im = ImageEnhance.Contrast(im).enhance(contrast)
        im.save(out)
    return str(out)


def picture(cv, path, x, y, w, h, radius=0.06, line_color=C.LINE, lw=0.75, fx=0.5, fy=0.5,
            toned=True, name=None):
    """Place an image cropped (not squashed) to the box; (fx, fy) = crop focus in [0, 1]."""
    if toned:
        path = tone(path, *toned) if isinstance(toned, tuple) else tone(path)
    iw, ih = Image.open(path).size
    pic = cv.slide.shapes.add_picture(path, Inches(x), Inches(y), Inches(w), Inches(h))
    target, src = w / h, iw / ih
    if src > target:
        cut = 1 - target / src
        pic.crop_left, pic.crop_right = cut * fx, cut * (1 - fx)
    else:
        cut = 1 - src / target
        pic.crop_top, pic.crop_bottom = cut * fy, cut * (1 - fy)
    if radius:
        geom = pic._element.spPr.find(qn("a:prstGeom"))
        geom.set("prst", "roundRect")
        av = geom.find(qn("a:avLst"))
        if av is None:
            av = etree.SubElement(geom, qn("a:avLst"))
        gd = etree.SubElement(av, qn("a:gd"))
        gd.set("name", "adj")
        gd.set("fmla", f"val {int(radius / min(w, h) * 100000)}")
    if line_color is not None:
        pic.line.color.rgb = line_color
        pic.line.width = Pt(lw)
    if name:
        pic.name = name
    return pic


def logo(cv, path, x, y, size):
    return picture(cv, path, x, y, size, size, radius=0, line_color=None)


def person_icon(cv, x, y, size, color=C.GRAY):
    """Head + shoulders glyph inside a size x size box."""
    head = size * 0.42
    box(cv, x + (size - head) / 2, y + size * 0.02, head, head, fill=color, line=None,
        shape=MSO_SHAPE.OVAL)
    body = box(cv, x + size * 0.08, y + size * 0.52, size * 0.84, size * 0.46, fill=color,
               line=None, shape=MSO_SHAPE.ROUND_2_SAME_RECTANGLE)
    body.adjustments[0] = 0.5
    body.adjustments[1] = 0.0
    return body


def lock_icon(cv, x, y, size, color=C.GRAY):
    """Padlock glyph inside a size x size box."""
    bw, bh = size * 0.8, size * 0.5
    bx, by = x + (size - bw) / 2, y + size * 0.5
    body = box(cv, bx, by, bw, bh, fill=color, line=None, radius=size * 0.1)
    aw, ah = size * 0.5, size * 0.7
    arc = cv.slide.shapes.add_shape(MSO_SHAPE.ARC, Inches(x + (size - aw) / 2),
                                    Inches(by - ah / 2), Inches(aw), Inches(ah))
    _strip_style(arc)
    arc.adjustments[0] = 108.0   # start 180 deg
    arc.adjustments[1] = 0.0     # end 0 deg (clockwise through the top)
    arc.fill.background()
    arc.line.color.rgb = color
    arc.line.width = Pt(1.5)
    return body


def check_icon(cv, x, y, size, color=C.GREEN, lw=2.25):
    return polyline(cv, [(x, y + size * 0.55), (x + size * 0.38, y + size * 0.9),
                         (x + size, y + size * 0.1)], color=color, lw=lw, head=False)


def no_icon(cv, x, y, size, color=C.GRAY, lw=1.5):
    """Prohibition sign: circle with a diagonal bar."""
    box(cv, x, y, size, size, fill=C.WHITE, line=color, lw=lw, shape=MSO_SHAPE.OVAL)
    k = size * 0.5 * 0.7071
    cx, cy = x + size / 2, y + size / 2
    return line(cv, cx - k, cy - k, cx + k, cy + k, color=color, lw=lw)


==> figures/src/ghost/ghost_align.py <==
"""Usage: python ghost_align.py 288,312,336 372 [video]  -> kebab_bread_ghost.png (= ../assets/f3_kebab_ghost.png)

Kebab rollout, bread trip from the plate to the oven (Figure 3, panel 1).

The robot base moves slightly between frames ~312 and ~326, so the trip spans two camera poses.
- Post-move frames (>= 326) are segmented against the clean background of frames 330-530 (ghost_sim).
- Pre-move frames are segmented in their own camera: background = median of frames 150-240 (arm inside the
  oven, plate clear), each shifted onto the pre-move pose by phase correlation (the base drifts <= 3 px there).
  Only the arm pixels are then carried into the post-move view with an ECC homography fitted on the counter
  and cabinet front (the plane the arm moves over); the background of those frames is never shown.
"""
import sys, cv2, numpy as np
from ghost_sim import read, segment, background, compose

GH, FINAL = [int(x) for x in sys.argv[1].split(',')], int(sys.argv[2])
V = sys.argv[3] if len(sys.argv) > 3 else 'kebab_seed3_hexa.mp4'   # see GHOST_NOTES.md for the source
MOVE = 318
gray = lambda f: cv2.cvtColor(f, cv2.COLOR_BGR2GRAY).astype(np.float32)

bg_post = background(V, 0, 330, 530, ['bottom', 'right'])
ref_k = max(k for k in GH if k < MOVE)
ref = read(V, 0, [ref_k])[0]
bgf = read(V, 0, list(range(150, 241, 2)))
def shift_to(f, ref_img):
    (dx, dy), _ = cv2.phaseCorrelate(gray(ref_img)[0:200, 0:240], gray(f)[0:200, 0:240])
    return cv2.warpAffine(f, np.float32([[1, 0, -dx], [0, 1, -dy]]), (512, 512), borderMode=cv2.BORDER_REPLICATE)
bg_pre = np.median(np.stack([shift_to(f, ref) for f in bgf]), 0).astype(np.uint8)

def seg_free(f, bg):
    m = segment(f, bg, ['bottom', 'right', 'left', 'top'], th=26)
    n, lab, st, _ = cv2.connectedComponentsWithStats(m.astype(np.uint8), 8)
    # the arm is the largest component; smaller ones are the oven interior, which changed between windows
    i = 1 + int(np.argmax(st[1:, 4]))
    return lab == i

frames, masks = [], []
for k, f in zip(GH + [FINAL], read(V, 0, GH + [FINAL])):
    if k < MOVE:
        f = shift_to(f, ref)
        m = seg_free(f, bg_pre)
        # homography pre -> post on the counter/cabinet band, arm pixels excluded
        band = np.zeros((512, 512), np.uint8); band[230:512, 0:330] = 255
        band[cv2.dilate(m.astype(np.uint8), np.ones((31, 31), np.uint8)) > 0] = 0
        W = np.eye(3, dtype=np.float32)
        _, W = cv2.findTransformECC(gray(bg_post), gray(bg_pre), W, cv2.MOTION_HOMOGRAPHY,
                                    (cv2.TERM_CRITERIA_EPS | cv2.TERM_CRITERIA_COUNT, 300, 1e-6), band, 5)
        warp = lambda im, fl=cv2.INTER_LINEAR: cv2.warpPerspective(im, W, (512, 512), flags=fl + cv2.WARP_INVERSE_MAP,
                                                                    borderMode=cv2.BORDER_REPLICATE)
        chk = np.abs(gray(warp(bg_pre)) - gray(bg_post))[band > 0].mean()
        print(k, 'counter residual', round(float(chk), 2), 'arm px', int(m.sum()))
        f, m = warp(f), warp(m.astype(np.uint8), cv2.INTER_NEAREST) > 0
    else:
        m = segment(f, bg_post, ['bottom', 'right'])
    frames.append(f); masks.append(m)
tiles = []
for f, m in zip(frames, masks):
    t = f.copy(); t[m] = (0.5 * t[m] + 0.5 * np.array([0, 0, 255])).astype(np.uint8); tiles.append(cv2.resize(t, (256, 256)))
cv2.imwrite('kebab_bread_ghost_masks.jpg', np.hstack(tiles))
cv2.imwrite('kebab_bread_ghost.png', compose(frames, masks, '#2C5AA0'))


==> figures/src/ghost/ghost_sim.py <==
"""Ghost trail for a simulated rollout seen by a fixed camera (paper-figures-skill method, adapted).

python ghost_sim.py VIDEO VIEW BG_A BG_B GHOSTS FINAL EDGES OUT [--check]
  VIEW     0/1/2: which 512-px view of the 1544x512 RoboCasa video
  BG_A..B  frame range for the clean background (camera must be fixed there)
  GHOSTS   comma-separated frame numbers, earliest first; FINAL is the base image
  EDGES    edges the arm enters from, e.g. "bottom,right": only mask components touching them are kept
Background: two-pass median (plain, then with each frame's dilated arm mask removed), as in the skill's
robust_background/refine_background. Segmentation: colour difference to the background; sim renders have
no sensor noise, so one threshold plus morphology is enough.
"""
import sys, cv2, numpy as np

def read(video, view, frames):
    want, out, n = set(frames), {}, 0
    cap = cv2.VideoCapture(video)
    while len(out) < len(want):
        ok, f = cap.read()
        if not ok: break
        if n in want:
            x0 = [0, 516, 1032][view]; out[n] = f[:, x0:x0 + 512].copy()
        n += 1
    return [out[k] for k in frames]

def segment(f, bg, edges, th=26, close=15):
    d = np.abs(cv2.GaussianBlur(f, (5, 5), 0).astype(np.int16) - cv2.GaussianBlur(bg, (5, 5), 0).astype(np.int16)).max(2)
    m = (d > th).astype(np.uint8)
    m = cv2.morphologyEx(m, cv2.MORPH_OPEN, np.ones((3, 3), np.uint8))
    m = cv2.morphologyEx(m, cv2.MORPH_CLOSE, cv2.getStructuringElement(cv2.MORPH_ELLIPSE, (close, close)))
    n, lab, st, _ = cv2.connectedComponentsWithStats(m, 8)
    h, w = m.shape; keep = np.zeros_like(m, bool)
    if edges == ["largest"]:                 # the moving part never reaches a frame edge (static base)
        if n > 1: keep |= lab == 1 + int(np.argmax(st[1:, 4]))
    for i in range(1, n if edges != ["largest"] else 1):
        x, y, bw, bh, a = st[i]
        touch = {"bottom": y + bh >= h - 2, "right": x + bw >= w - 2, "left": x <= 1, "top": y <= 1}
        if a > 400 and any(touch[e] for e in edges): keep |= lab == i
    # fill holes (the arm's shaded interior can match the counter)
    inv = (~keep).astype(np.uint8); n, lab, st, _ = cv2.connectedComponentsWithStats(inv, 4)
    for i in range(1, n):
        x, y, bw, bh, a = st[i]
        if a < 3000 and x > 0 and y > 0 and x + bw < w and y + bh < h: keep |= lab == i
    return keep

def background(video, view, a, b, edges, step=2):
    fr = read(video, view, list(range(a, b + 1, step)))
    st = np.stack(fr); bg = np.median(st, 0).astype(np.uint8)
    masks = [cv2.dilate(segment(f, bg, edges).astype(np.uint8), np.ones((25, 25), np.uint8)) > 0 for f in fr]
    stf = st.astype(np.float32); stf[np.stack(masks)] = np.nan
    bg2 = np.nanmedian(stf, 0)
    return np.where(np.isnan(bg2), bg, bg2).astype(np.uint8)

# --- compositing, from the skill's compose.py (unchanged logic) ---
def hex2bgr(h):
    h = h.lstrip('#'); return np.array([int(h[4:6], 16), int(h[2:4], 16), int(h[0:2], 16)], np.float32)

def outline_layer(m, thickness, pad=12):
    mp = cv2.copyMakeBorder(m.astype(np.uint8), pad, pad, pad, pad, cv2.BORDER_REPLICATE)
    cs, _ = cv2.findContours(mp, cv2.RETR_EXTERNAL, cv2.CHAIN_APPROX_NONE)
    layer = np.zeros(mp.shape, np.uint8); cv2.drawContours(layer, cs, -1, 255, thickness, cv2.LINE_AA)
    return layer[pad:-pad, pad:-pad].astype(np.float32) / 255.0

def compose(frames, masks, colour, alpha_lo=0.25, alpha_hi=0.6, ghost_th=2, final_th=3, light_lo=0.45, light_hi=0.85):
    base = frames[-1].astype(np.float32); out = base.copy()
    col = hex2bgr(colour); white = np.array([255, 255, 255], np.float32); final = masks[-1]; n = len(frames) - 1
    alphas = np.linspace(alpha_lo, alpha_hi, n); lights = np.linspace(light_lo, light_hi, n)
    for i in range(n):
        R = masks[i] & ~final; a = alphas[i]; out[R] = a * frames[i].astype(np.float32)[R] + (1 - a) * out[R]
    for i in range(n):
        c = (1 - lights[i]) * white + lights[i] * col; cover = outline_layer(masks[i], ghost_th)
        occl = final.copy()
        for k in range(i + 1, n): occl |= masks[k]
        cover[occl] = 0; out = cover[..., None] * c + (1 - cover[..., None]) * out
    cover = outline_layer(final, final_th); out = cover[..., None] * col + (1 - cover[..., None]) * out
    return np.clip(out, 0, 255).astype(np.uint8)

if __name__ == "__main__":
    video, view, a, b, ghosts, final, edges, out = sys.argv[1:9]
    view, a, b, final = int(view), int(a), int(b), int(final)
    ghosts = [int(g) for g in ghosts.split(",")]; edges = edges.split(",")
    bg = background(video, view, a, b, edges)
    fr = read(video, view, ghosts + [final]); ms = [segment(f, bg, edges) for f in fr]
    cv2.imwrite(out.replace(".png", "_bg.png"), bg)
    if "--check" in sys.argv:
        tiles = []
        for f, m in zip(fr, ms):
            t = f.copy(); t[m] = (0.5 * t[m] + 0.5 * np.array([0, 0, 255])).astype(np.uint8); tiles.append(cv2.resize(t, (256, 256)))
        cv2.imwrite(out.replace(".png", "_masks.jpg"), np.hstack(tiles))
    cv2.imwrite(out, compose(fr, ms, "#2C5AA0"))
    print("wrote", out, [int(m.sum()) for m in ms])


==> figures/src/ghost/sheet.py <==
"""Contact sheet of one camera view: python sheet.py video.mp4 view start stop step out.jpg"""
import sys, cv2, numpy as np
v, view, a, b, s, out = sys.argv[1], int(sys.argv[2]), int(sys.argv[3]), int(sys.argv[4]), int(sys.argv[5]), sys.argv[6]
cap = cv2.VideoCapture(v); frames = []; n = 0
while True:
    ok, f = cap.read()
    if not ok or n > b: break
    if n >= a and (n - a) % s == 0:
        x0 = [0, 516, 1032][view]; t = f[:, x0:x0 + 512].copy()
        t = cv2.resize(t, (257, 256)); cv2.putText(t, str(n), (6, 22), cv2.FONT_HERSHEY_SIMPLEX, 0.7, (0, 0, 255), 2)
        frames.append(t)
    n += 1
cols = 8; rows = (len(frames) + cols - 1) // cols
while len(frames) < rows * cols: frames.append(np.zeros_like(frames[0]))
cv2.imwrite(out, np.vstack([np.hstack(frames[r * cols:(r + 1) * cols]) for r in range(rows)]))


==> figures/src/measure_font.py <==
"""Re-measure figlib's line-model constants for a new face (paper-figures-skill, pitfalls section 9).

Draws "Hxg" twice at 40 pt printed in a zero-margin, top-anchored box (default 0.92 spacing), plus one paragraph
of exact line height holding a 40 pt and a 20 pt run; renders with LibreOffice at 300 dpi and prints the em values.
Run on the figure server:  .venv/bin/python measure_font.py
"""
import subprocess
import numpy as np
from PIL import Image
from pptx.util import Pt
import figlib
from figlib import R, Canvas, text
import build_diagrams  # noqa: F401  (applies the face override)

PT, X0, Y0 = 40.0, 1.0, 1.0
cv = Canvas(10, 6)
text(cv, X0, Y0, 8, 3, [[R("Hxg", s=PT)], [R("Hxg", s=PT)]], size=PT)
lh = figlib.LINE_EM * PT
text(cv, 5.5, Y0, 4, 2, [[R("H", s=PT), R("H", s=PT / 2)]], size=PT, spacing=Pt(lh * figlib.SCALE))
cv.save("out/_measure.pptx")
subprocess.run("cd out && rm -f _measure.pdf && timeout 240 soffice --headless --convert-to pdf _measure.pptx >/dev/null"
               " && pdftoppm -r 300 -gray -singlefile _measure.pdf _measure", shell=True, check=True)
im = np.array(Image.open("out/_measure.pgm")) < 128
dpi, s = 300, figlib.SCALE
def rows(x_in, w_in, y_in, h_in):
    a = im[int(y_in * dpi):int((y_in + h_in) * dpi), int(x_in * dpi):int((x_in + w_in) * dpi)]
    r = np.where(a.any(1))[0]
    return (y_in * dpi + r[0]) / dpi, (y_in * dpi + r[-1] + 1) / dpi
em = PT * s / 72                                   # one em on the canvas, in inches
wH = figlib.text_w("H", PT) * s; wx = figlib.text_w("x", PT) * s
pitch_guess = figlib.LINE_EM * figlib.LINE_SPACING * em
h1 = rows(X0 + 0.02 * em, wH - 0.04 * em, Y0, pitch_guess)
h2 = rows(X0 + 0.02 * em, wH - 0.04 * em, Y0 + pitch_guess * 0.98, pitch_guess)
x1 = rows(X0 + wH + 0.05 * em, wx - 0.1 * em, Y0, pitch_guess)
pitch = h2[1] - h1[1]
line_em = pitch / em / figlib.LINE_SPACING
desc_em = (pitch - (h1[1] - Y0)) / em
print(f"LINE_EM {line_em:.3f}  DESC_EM {desc_em:.3f}  cap {(h1[1]-h1[0])/em:.3f}  "
      f"X_HEIGHT_EM {(x1[1]-x1[0])/em:.3f}  X_CENTRE_EM {(x1[1]-x1[0])/em/2:.3f}")
b = rows(5.5 + 0.02 * em, wH - 0.04 * em, Y0, lh * s / 72)
print(f"FIXED_DESC_EM {(lh * s / 72 - (b[1] - Y0)) / em:.3f}")


==> figures/src/render.sh <==
#!/usr/bin/env bash
# Build Figures 1, 3, 5 (skill versions) and export PDF (vector) and PNG previews with LibreOffice + poppler.
# Run on the figure server (Linux, LibreOffice 7.3, Comic Sans MS in ~/.fonts), not on macOS.
set -eo pipefail
cd "$(dirname "$0")"
.venv/bin/python build_diagrams.py
cd out
for f in skill_fig1_physical_coding skill_fig3_self_evolution skill_fig5_hexaanything; do
  rm -f "$f.pdf" "$f.png"
  timeout 240 soffice --headless --convert-to pdf --outdir . "$f.pptx" >/dev/null
  pdftoppm -r 130 -png -singlefile "$f.pdf" "$f"
done
ls -la

